Extrinsic and intrinsic correlations in molecular information transmission

Cells measure concentrations of external ligands by capturing ligand molecules with cell surface receptors. The numbers of molecules captured by different receptors co-vary because they depend on the same extrinsic ligand fluctuations. However, these numbers also counter-vary due to the intrinsic stochasticity of chemical processes because a single molecule randomly captured by a receptor cannot be captured by another. Such structure of receptor correlations is generally believed to lead to an increase in information about the external signal compared to the case of independent receptors. We analyze a solvable model of two molecular receptors and show that, contrary to this widespread expectation, the correlations have a small and negative effect on the information about the ligand concentration. Further, we show that measurements that average over multiple receptors are almost as informative as those that track the states of every individual one.

==> SI_Mathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    130215,       3665]
NotebookOptionsPosition[    125618,       3519]
NotebookOutlinePosition[    126123,       3539]
CellTagsIndexPosition[    126080,       3536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Extrinsic and intrinsic correlations in molecular \
information transmission", "Chapter",
 FontFamily->"Times New Roman",
 FontColor->RGBColor[
  0.628397039749752, 0.1612115663385977, 0.2187838559548333]]], "Title",
 CellChangeTimes->{3.665144471990836*^9},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[{
 "Vijay ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Singh", 
    RowBox[{"1", ",", "2"}]], TraditionalForm]]],
 " Martin ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Tchernookov", 
    RowBox[{"1", ",", "3"}]], TraditionalForm]]],
 " and Ilya ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Nemenman", 
    RowBox[{"1", ",", "4"}]], TraditionalForm]]],
 "\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "1"], TraditionalForm]]],
 "Department of Physics, Emory University, Atlanta, GA 30322, USA \n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]]],
 "Computational Neuroscience Initiative, University of Pennsylvania, \
Philadelphia, PA 19104, USA \n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "3"], TraditionalForm]]],
 "Department of Physics, Lamar University, Beaumont, TX 77710\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "4"], TraditionalForm]]],
 "Department of Biology, Emory University, Atlanta, GA 30322, USA"
}], "Text",
 CellChangeTimes->{{3.665144524779193*^9, 3.6651446372133417`*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. DERIVATION OF EQUATION 3", "Subchapter",
 FontFamily->"Times New Roman"]], "Section",
 CellChangeTimes->{{3.665144654433558*^9, 3.665144709112564*^9}, {
  3.6651452487010098`*^9, 3.66514525123693*^9}, {3.6652510688798*^9, 
  3.6652511042885647`*^9}, {3.6652511510902023`*^9, 3.665251177180876*^9}, {
  3.665446175143609*^9, 3.665446175298311*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell["\<\
MUTUAL INFORMATION BETWEEN SIGNAL AND RESPONSE OF TWO INTERACTING UNITS\
\>", "Subsubsection",
 CellChangeTimes->{{3.665147146292906*^9, 3.6651472010119257`*^9}, {
   3.665161047289503*^9, 3.665161048397554*^9}, 3.665251180075737*^9},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[{
 StyleBox["Assume that the signal ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[" and the responses of the two units ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[" and ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[" conditional on ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[" are all Gaussian, i.e., ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.6652551567401657`*^9, 3.6652551596808357`*^9}, {3.6652570681489277`*^9, 
   3.665257069065343*^9}},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{"\t\t\t\t\t", 
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox[
      FormBox["P",
       TraditionalForm],
      FontColor->RGBColor[0., 0.4447699702449073, 0.2422674906538491]], 
     StyleBox[
      RowBox[{"(", 
       FormBox["s",
        TraditionalForm], ")"}],
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]}], 
    StyleBox["=",
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    RowBox[{
     StyleBox["\[ScriptCapitalN]",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[" ",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     RowBox[{
      StyleBox["(",
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      RowBox[{
       StyleBox[
        FormBox[
         OverscriptBox[
          FormBox[
           RowBox[{"s", 
            StyleBox[" ",
             FontFamily->"Lucida Grande",
             
             FontColor->RGBColor[
              0.0597238117036698, 0.41908903639276723`, 
               0.16882581826504922`]]}],
           TraditionalForm], "_"],
         TraditionalForm],
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[",",
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[
        SuperscriptBox[
         SubscriptBox[
          StyleBox["\[Sigma]",
           FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
          FormBox["s",
           TraditionalForm]], "2"],
        FontColor->RGBColor[0., 0.4586709391927977, 0.19664301518272678`]]}], 
      
      StyleBox[")",
       FontColor->RGBColor[
        0., 0.3873655298695354, 0.16014343480582893`]]}]}]}], 
   StyleBox[" ",
    FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Lucida Grande",
    FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
   StyleBox["\t\t\t\t",
    FontFamily->"Lucida Grande",
    FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
   RowBox[{
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox["P",
        TraditionalForm],
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[" ",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]], 
       RowBox[{
        StyleBox[
         FormBox[
          SubscriptBox["r", "1"],
          TraditionalForm],
         FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
        StyleBox[",",
         FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
        RowBox[{
         StyleBox[
          FormBox[
           RowBox[{
            SubscriptBox["r", "2"], 
            StyleBox[" ",
             FontFamily->"Lucida Grande",
             
             FontColor->RGBColor[
              0.0597238117036698, 0.41908903639276723`, 
               0.16882581826504922`]]}],
           TraditionalForm],
          FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
         
         StyleBox["|",
          FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
         
         StyleBox[
          FormBox["s",
           TraditionalForm],
          FontSlant->"Italic",
          
          FontColor->RGBColor[
           0., 0.44063477531090256`, 0.20225833524071107`]]}]}], 
       StyleBox[")",
        FontColor->RGBColor[
         0., 0.3873655298695354, 0.16014343480582893`]]}]}], 
     StyleBox["=",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[
      RowBox[{"\[ScriptCapitalN]", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox[
             FormBox[
              RowBox[{"r", 
               StyleBox[" ",
                FontFamily->"Lucida Grande",
                
                FontColor->RGBColor[
                 0.0597238117036698, 0.41908903639276723`, 
                  0.16882581826504922`]]}],
              TraditionalForm], "_"], "1"], ",", 
           SubscriptBox[
            OverscriptBox[
             FormBox[
              RowBox[{"r", 
               StyleBox[" ",
                FontFamily->"Lucida Grande",
                
                FontColor->RGBColor[
                 0.0597238117036698, 0.41908903639276723`, 
                  0.16882581826504922`]]}],
              TraditionalForm], "_"], "2"]}], ")"}], ",", "\[CapitalSigma]"}],
         ")"}]}],
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]}], 
    StyleBox[" ",
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    StyleBox[",",
     FontColor->RGBColor[
      0., 0.3873655298695354, 0.16014343480582893`]]}]}]}]], "DisplayFormula",\

 CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
  3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
  3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
  3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
  3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
  3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
  3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}, {
  3.665446349528551*^9, 3.665446358944849*^9}},
 FontFamily->"Times New Roman"],

Cell[TextData[{
 "\t",
 StyleBox["here, \n\t",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  StyleBox[
   FormBox[
    OverscriptBox[
     FormBox[
      RowBox[{"s", 
       StyleBox[" ",
        FontFamily->"Lucida Grande",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
      TraditionalForm], "_"],
    TraditionalForm],
   FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
   3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}, {
   3.665446349528551*^9, 3.665446358944849*^9}},
  FontFamily->"Times New Roman"],
 StyleBox[" and ",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Sigma]", "s"], "2"], TraditionalForm]],
  FontFamily->"Times New Roman"],
 StyleBox[" are the mean and variance of the signal, \n\t",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     OverscriptBox[
      FormBox[
       RowBox[{"r", 
        StyleBox[" ",
         FontFamily->"Lucida Grande",
         FontColor->RGBColor[
          0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
       TraditionalForm], "_"], "1"], ",", 
    SubscriptBox[
     OverscriptBox[
      FormBox[
       RowBox[{"r", 
        StyleBox[" ",
         FontFamily->"Lucida Grande",
         FontColor->RGBColor[
          0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
       TraditionalForm], "_"], "2"]}], ")"}]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
   3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}},
  FontFamily->"Times New Roman"],
 StyleBox[" are the mean responses given the signal ",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[",\n\t\[CapitalSigma] = ",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Sigma]", "\[Eta]"], "2"], TraditionalForm]]],
 StyleBox[" ",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", 
       SubscriptBox["\[Rho]", "\[Eta]"]},
      {
       SubscriptBox["\[Rho]", "\[Eta]"], "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.665253523799501*^9, 3.665253529842041*^9}},
  FontFamily->"Times New Roman"],
 StyleBox[",\n\t",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Sigma]", "\[Eta]"], "2"], TraditionalForm]],
  FontFamily->"Times New Roman"],
 StyleBox[" is the response variance conditional on the stimulus ",
  FontFamily->"Times New Roman"],
 StyleBox["s",
  FontSlant->"Italic"],
 StyleBox[", and \n\t",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  SubscriptBox["\[Rho]", "\[Eta]"]],
  CellChangeTimes->{{3.665253523799501*^9, 3.665253529842041*^9}},
  FontFamily->"Times New Roman"],
 StyleBox[" is the conditional correlation coefficient of the two responses.\n\
",
  FontFamily->"Times New Roman"],
 "\nAssuming that  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Sigma]", "s"], "2"], TraditionalForm]]],
 " is small, such that \[CapitalSigma] can be regarded as a constant, and\n\t\
\t",
 Cell[BoxData[
  SubscriptBox[
   StyleBox["r",
    FontSlant->"Italic"], "i"]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}},
  FontFamily->"Times New Roman"],
 "(",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 ") = ",
 Cell[BoxData[
  SubscriptBox[
   StyleBox["r",
    FontSlant->"Italic"], "i"]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}},
  FontFamily->"Times New Roman"],
 "(",
 Cell[BoxData[
  StyleBox[
   FormBox[
    OverscriptBox[
     FormBox[
      RowBox[{"s", 
       StyleBox[" ",
        FontFamily->"Lucida Grande",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
      TraditionalForm], "_"],
    TraditionalForm],
   FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
   3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}, {
   3.665446349528551*^9, 3.665446358944849*^9}},
  FontFamily->"Times New Roman"],
 ") + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[PartialD]", "s"], TraditionalForm]]],
 Cell[BoxData[
  SubscriptBox[
   StyleBox["r",
    FontSlant->"Italic"], "i"]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}},
  FontFamily->"Times New Roman"],
 "(",
 Cell[BoxData[
  StyleBox[
   FormBox[
    OverscriptBox[
     FormBox[
      RowBox[{"s", 
       StyleBox[" ",
        FontFamily->"Lucida Grande",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
      TraditionalForm], "_"],
    TraditionalForm],
   FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
   3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}, {
   3.665446349528551*^9, 3.665446358944849*^9}},
  FontFamily->"Times New Roman"],
 ") ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"s", "-", 
     StyleBox[
      FormBox[
       OverscriptBox[
        FormBox[
         RowBox[{"s", 
          StyleBox[" ",
           FontFamily->"Lucida Grande",
           
           FontColor->RGBColor[
            0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
         TraditionalForm], "_"],
       TraditionalForm],
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]}]}], 
   TraditionalForm]]],
 "),\nthe joint distribution is:"
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.665253291444015*^9, 3.665253472865271*^9}, {3.665253560545134*^9, 
   3.6652536822869463`*^9}, {3.6652537125260687`*^9, 
   3.6652538301068897`*^9}, {3.6652541629475117`*^9, 3.665254279167884*^9}, {
   3.6652544042990294`*^9, 3.665254407849155*^9}, {3.665254492078663*^9, 
   3.665254553429887*^9}, {3.6652545982746677`*^9, 3.6652546547194*^9}, {
   3.665255060272341*^9, 3.665255061634699*^9}, {3.6652556564030447`*^9, 
   3.665255702351746*^9}, {3.665257107664781*^9, 3.6652571315296917`*^9}, 
   3.665257527219605*^9, {3.665445486459687*^9, 3.665445487912723*^9}, {
   3.665446381573112*^9, 3.665446397499537*^9}},
 FontFamily->"Times New Roman",
 FontColor->RGBColor[
  0.018493934538796063`, 0.4292362859540703, 0.2316014343480583]],

Cell[BoxData[
 RowBox[{"\t\t\t\t", 
  RowBox[{
   RowBox[{
    StyleBox[
     FormBox["P",
      TraditionalForm],
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    RowBox[{
     StyleBox["(",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[" ",
      FontColor->RGBColor[
       0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["r", "1"],
        TraditionalForm], ",", 
       FormBox[
        RowBox[{
         SubscriptBox["r", "2"], 
         StyleBox[" ",
          FontFamily->"Lucida Grande",
          
          FontColor->RGBColor[
           0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
        
        TraditionalForm]}],
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[")",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]}]}], 
   
   StyleBox["=",
    FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
   RowBox[{
    RowBox[{
     StyleBox["\[Integral]",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[" ",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     RowBox[{
      StyleBox[
       FormBox[
        FormBox[
         RowBox[{"d", " ", "s"}],
         TraditionalForm],
        TraditionalForm],
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      StyleBox[" ",
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      StyleBox[
       FormBox["P",
        TraditionalForm],
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[" ",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]], 
       StyleBox[
        RowBox[{
         FormBox[
          SubscriptBox["r", "1"],
          TraditionalForm], ",", 
         RowBox[{
          FormBox[
           RowBox[{
            SubscriptBox["r", "2"], 
            StyleBox[" ",
             FontFamily->"Lucida Grande",
             
             FontColor->RGBColor[
              0.0597238117036698, 0.41908903639276723`, 
               0.16882581826504922`]]}],
           TraditionalForm], "|", 
          FormBox["s",
           TraditionalForm]}]}],
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[")",
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]}], 
      
      StyleBox[" ",
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      StyleBox[
       FormBox["P",
        TraditionalForm],
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
       StyleBox[" ",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]], 
       FormBox["s",
        TraditionalForm], 
       StyleBox[")",
        FontColor->RGBColor[
         0., 0.3873655298695354, 0.16014343480582893`]]}]}]}], 
    StyleBox[" ",
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    StyleBox["=",
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    StyleBox[" ",
     FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
    RowBox[{
     StyleBox["\[ScriptCapitalN]",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     StyleBox[" ",
      FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
     RowBox[{
      StyleBox["(",
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      StyleBox[" ",
       FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
      RowBox[{
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
        RowBox[{
         RowBox[{
          StyleBox[
           SubscriptBox[
            OverscriptBox[
             FormBox[
              RowBox[{"r", 
               StyleBox[" ",
                FontFamily->"Lucida Grande",
                
                FontColor->RGBColor[
                 0.0597238117036698, 0.41908903639276723`, 
                  0.16882581826504922`]]}],
              TraditionalForm], "_"], "1"],
           
           FontColor->RGBColor[
            0.010910200656137941`, 0.28908216983291374`, 
             0.16472114137483787`]], 
          RowBox[{
           StyleBox["(",
            FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
           StyleBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"s", 
                StyleBox[" ",
                 FontFamily->"Lucida Grande",
                 
                 FontColor->RGBColor[
                  0.0597238117036698, 0.41908903639276723`, 
                   0.16882581826504922`]]}],
               TraditionalForm], "_"],
             TraditionalForm],
            FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
           StyleBox[")",
            
            FontColor->RGBColor[
             0.010910200656137941`, 0.28908216983291374`, 
              0.16472114137483787`]]}]}], 
         StyleBox[",",
          
          FontColor->RGBColor[
           0.010910200656137941`, 0.28908216983291374`, 0.16472114137483787`]], 
         RowBox[{
          StyleBox[
           SubscriptBox[
            OverscriptBox[
             FormBox[
              RowBox[{"r", 
               StyleBox[" ",
                FontFamily->"Lucida Grande",
                FontColor->RGBColor[
                 0.0597238117036698, 0.41908903639276723`, 
                  0.16882581826504922`]]}],
              TraditionalForm], "_"], "2"],
           
           FontColor->RGBColor[
            0.010910200656137941`, 0.28908216983291374`, 
             0.16472114137483787`]], 
          RowBox[{
           StyleBox["(",
            FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
           StyleBox[
            FormBox[
             OverscriptBox[
              FormBox[
               RowBox[{"s", 
                StyleBox[" ",
                 FontFamily->"Lucida Grande",
                 
                 FontColor->RGBColor[
                  0.0597238117036698, 0.41908903639276723`, 
                   0.16882581826504922`]]}],
               TraditionalForm], "_"],
             TraditionalForm],
            FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]], 
           StyleBox[")",
            
            FontColor->RGBColor[
             0.010910200656137941`, 0.28908216983291374`, 
              0.16472114137483787`]]}]}]}], 
        StyleBox[")",
         FontColor->RGBColor[
          0.010910200656137941`, 0.28908216983291374`, 
           0.16472114137483787`]]}], 
       StyleBox[",",
        FontColor->RGBColor[
         0.010910200656137941`, 0.28908216983291374`, 0.16472114137483787`]], 
       
       StyleBox[
        OverscriptBox[
         FormBox[
          StyleBox["\[CapitalSigma]",
           FontSlant->"Plain",
           
           FontColor->RGBColor[
            0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
          TraditionalForm], "~"],
        FontColor->RGBColor[
         0.010910200656137941`, 0.28908216983291374`, 
          0.16472114137483787`]]}], 
      StyleBox[")",
       FontColor->RGBColor[
        0., 0.3873655298695354, 
         0.16014343480582893`]]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.6652549528910913`*^9}, {3.6652549968379107`*^9, 
   3.665255117750493*^9}, {3.665255185404529*^9, 3.665255258060224*^9}, {
   3.665255290308379*^9, 3.665255363099916*^9}, {3.665256565407135*^9, 
   3.665256571324933*^9}, {3.665257568615459*^9, 3.665257592182859*^9}, 
   3.665445589067477*^9, {3.665446402881744*^9, 3.665446405810152*^9}},
 FontFamily->"Times New Roman"],

Cell[TextData[StyleBox["where",
 FontColor->RGBColor[
  0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.6652551567401657`*^9, 3.6652551596808357`*^9}, {3.665255737198271*^9, 
   3.665255737741744*^9}},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"\t\t\t", 
    StyleBox["\t",
     FontFamily->"Times New Roman"]}]], 
  RowBox[{
   StyleBox[
    OverscriptBox[
     FormBox[
      StyleBox["\[CapitalSigma]",
       FontSlant->"Plain",
       FontColor->RGBColor[
        0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
      TraditionalForm], "~"],
    FontFamily->"Times New Roman"], 
   StyleBox[" ",
    FontFamily->"Times New Roman"], 
   StyleBox["=",
    FontFamily->"Times New Roman"], 
   StyleBox[" ",
    FontFamily->"Times New Roman"], 
   RowBox[{
    StyleBox["\[CapitalSigma]",
     FontFamily->"Times New Roman"], 
    StyleBox[" ",
     FontFamily->"Times New Roman"], 
    SubscriptBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{"1", "+", " ", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Sigma]", 
            StyleBox["s",
             FontSize->9.9399995803833,
             FontSlant->"Italic"]], "2"], "[", GridBox[{
            {
             RowBox[{
              RowBox[{
               FormBox[
                SubscriptBox["\[PartialD]", "s"],
                TraditionalForm], 
               SubscriptBox[
                OverscriptBox[
                 FormBox[
                  RowBox[{"r", 
                   StyleBox[" ",
                    FontFamily->"Lucida Grande",
                    
                    FontColor->RGBColor[
                    0.0597238117036698, 0.41908903639276723`, 
                    0.16882581826504922`]]}],
                  TraditionalForm], "_"], "1"]}], 
              RowBox[{"(", 
               FormBox["s",
                TraditionalForm], ")"}], " "}]},
            {
             RowBox[{" ", 
              RowBox[{
               RowBox[{
                FormBox[
                 SubscriptBox["\[PartialD]", "s"],
                 TraditionalForm], 
                SubscriptBox[
                 OverscriptBox[
                  FormBox[
                   RowBox[{"r", 
                    StyleBox[" ",
                    FontFamily->"Lucida Grande",
                    
                    FontColor->RGBColor[
                    0.0597238117036698, 0.41908903639276723`, 
                    0.16882581826504922`]]}],
                   TraditionalForm], "_"], "2"]}], 
               RowBox[{"(", 
                FormBox["s",
                 TraditionalForm], ")"}]}]}]}
           }], "]"}], 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]", 
           RowBox[{"-", "1"}]], " ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FormBox[
              SubscriptBox["\[PartialD]", "s"],
              TraditionalForm], 
             SubscriptBox[
              OverscriptBox[
               FormBox[
                RowBox[{"r", 
                 StyleBox[" ",
                  FontFamily->"Lucida Grande",
                  
                  FontColor->RGBColor[
                   0.0597238117036698, 0.41908903639276723`, 
                    0.16882581826504922`]]}],
                TraditionalForm], "_"], "1"]}], 
            RowBox[{"(", 
             FormBox["s",
              TraditionalForm], ")"}]}], " ", ",", " ", 
           RowBox[{
            RowBox[{
             FormBox[
              SubscriptBox["\[PartialD]", "s"],
              TraditionalForm], 
             SubscriptBox[
              OverscriptBox[
               FormBox[
                RowBox[{"r", 
                 StyleBox[" ",
                  FontFamily->"Lucida Grande",
                  
                  FontColor->RGBColor[
                   0.0597238117036698, 0.41908903639276723`, 
                    0.16882581826504922`]]}],
                TraditionalForm], "_"], "2"]}], 
            RowBox[{"(", 
             FormBox["s",
              TraditionalForm], ")"}]}]}], "]"}]}]}], " ", ")"}],
      FontFamily->"Times New Roman"], 
     StyleBox[
      FormBox[
       OverscriptBox[
        FormBox[
         RowBox[{"s", 
          StyleBox[" ",
           FontFamily->"Lucida Grande",
           
           FontColor->RGBColor[
            0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
         TraditionalForm], "_"],
       TraditionalForm],
      FontFamily->"Times New Roman",
      FontSize->9.9399995803833,
      FontSlant->"Italic",
      FontColor->RGBColor[
       0., 0.3873655298695354, 
        0.16014343480582893`]]]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.6652549528910913`*^9}, {3.6652549968379107`*^9, 
   3.665255117750493*^9}, {3.665255185404529*^9, 3.665255258060224*^9}, {
   3.665255290308379*^9, 3.665255363099916*^9}, {3.665255755281292*^9, 
   3.6652558378781147`*^9}, {3.665255870931985*^9, 3.665255983113077*^9}, {
   3.665256574819902*^9, 3.665256621794612*^9}, {3.665257180753757*^9, 
   3.6652571840952578`*^9}, {3.6654456247229567`*^9, 3.665445640454864*^9}, 
   3.66544641102882*^9},
 FontFamily->"Lucida Grande",
 FontColor->RGBColor[
  0.0005188067444876783, 0.40878919661249713`, 0.22186617837796596`]],

Cell[TextData[{
 StyleBox["For a normal distribution, ",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox["\[ScriptCapitalN] ",
  FontFamily->"Times New Roman"],
 StyleBox["(\[Mu], \[CapitalSigma]), the entropy is ",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 Cell[BoxData[
  FormBox[
   FractionBox["1", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontFamily->"Times New Roman"],
 StyleBox["log |\[CapitalSigma]| up to an additive constant, so we have the \
mutual information as",
  FontFamily->"Times New Roman"]
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.6652551567401657`*^9, 3.6652551596808357`*^9}, {3.665255737198271*^9, 
   3.665255737741744*^9}, {3.6652560140558043`*^9, 3.665256095788785*^9}, {
   3.665257267539312*^9, 3.665257333971716*^9}, {3.665257608602844*^9, 
   3.665257642421282*^9}},
 FontFamily->"Lucida Grande",
 FontColor->RGBColor[
  0.0005188067444876783, 0.40878919661249713`, 0.22186617837796596`]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"\t\t", 
    StyleBox["\t",
     FontFamily->"Times New Roman",
     FontSize->12]}]], 
  StyleBox[
   RowBox[{
    RowBox[{
     StyleBox["I",
      FontSlant->"Italic"], "[", 
     RowBox[{
      SubscriptBox[
       StyleBox["r",
        FontSlant->"Italic"], "1"], ",", 
      RowBox[{
       SubscriptBox[
        StyleBox["r",
         FontSlant->"Italic"], "2"], ";", 
       StyleBox["s",
        FontSlant->"Italic"]}]}], "]"}], " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        StyleBox["S",
         FontSlant->"Italic"], "[", 
        RowBox[{
         SubscriptBox[
          StyleBox["r",
           FontSlant->"Italic"], "1"], ",", 
         SubscriptBox[
          StyleBox["r",
           FontSlant->"Italic"], "2"]}], "]"}], " ", "-"}], "<", 
      RowBox[{
       StyleBox["S",
        FontSlant->"Italic"], "[", 
       RowBox[{
        SubscriptBox[
         StyleBox["r",
          FontSlant->"Italic"], "1"], ",", 
        RowBox[{
         SubscriptBox[
          StyleBox["r",
           FontSlant->"Italic"], "2"], "|", 
         StyleBox["s",
          FontSlant->"Italic"]}]}], "]"}], 
      SubscriptBox[">", 
       StyleBox[
        FormBox[
         OverscriptBox[
          FormBox[
           RowBox[{"s", 
            StyleBox[" ",
             FontFamily->"Lucida Grande",
             
             FontColor->RGBColor[
              0.0597238117036698, 0.41908903639276723`, 
               0.16882581826504922`]]}],
           TraditionalForm], "_"],
         TraditionalForm],
        FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]]}],
      "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       SubscriptBox[
        RowBox[{"log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{
               FormBox[
                RowBox[{"(", 
                 SubscriptBox["\[PartialD]", "s"]}],
                TraditionalForm], 
               OverscriptBox[
                FormBox[
                 RowBox[{"r", 
                  StyleBox[" ",
                   FontFamily->"Lucida Grande",
                   
                   FontColor->RGBColor[
                    0.0597238117036698, 0.41908903639276723`, 
                    0.16882581826504922`]]}],
                 TraditionalForm], "_"], 
               RowBox[{"(", 
                FormBox["s",
                 TraditionalForm], ")"}]}], ")"}], "2"], 
            SubscriptBox[
             SuperscriptBox["\[Sigma]", "2"], 
             StyleBox["s",
              FontSize->9.9399995803833,
              FontSlant->"Italic"]]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["\[Rho]", "\[Eta]"]}], ")"}], 
            SubscriptBox[
             SuperscriptBox["\[Sigma]", "2"], "\[Eta]"]}]]}], "]"}], 
        StyleBox[
         FormBox[
          OverscriptBox[
           FormBox[
            RowBox[{"s", 
             StyleBox[" ",
              FontFamily->"Lucida Grande",
              
              FontColor->RGBColor[
               0.0597238117036698, 0.41908903639276723`, 
                0.16882581826504922`]]}],
            TraditionalForm], "_"],
          TraditionalForm],
         FontColor->RGBColor[0., 0.3873655298695354, 0.16014343480582893`]]], 
       "."}]}]}]}],
   FontFamily->"Times New Roman",
   FontSize->12]}]], "DisplayFormula",
 CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.6652549528910913`*^9}, {3.6652549968379107`*^9, 
   3.665255117750493*^9}, {3.665255185404529*^9, 3.665255258060224*^9}, {
   3.665255290308379*^9, 3.665255363099916*^9}, {3.665255755281292*^9, 
   3.6652558378781147`*^9}, {3.665255870931985*^9, 3.665255983113077*^9}, {
   3.665256114110622*^9, 3.665256191732122*^9}, {3.665256378266439*^9, 
   3.665256421892816*^9}, {3.665256470925598*^9, 3.6652565399699163`*^9}, {
   3.665256627304134*^9, 3.66525663256282*^9}, {3.665256681686994*^9, 
   3.6652567990040617`*^9}, 3.6652568412768793`*^9, 3.665256934588542*^9, {
   3.6654464142569513`*^9, 3.6654464211953917`*^9}},
 FontFamily->"Lucida Grande",
 FontColor->RGBColor[
  0.0005188067444876783, 0.40878919661249713`, 0.22186617837796596`]],

Cell[TextData[{
 StyleBox["where we have chosen ",
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[" ",
  FontFamily->"Times New Roman"],
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    OverscriptBox[
     FormBox[
      RowBox[{"r", 
       StyleBox[" ",
        FontFamily->"Lucida Grande",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
      TraditionalForm], "_"], "1"], "=", 
   RowBox[{
    SubscriptBox[
     OverscriptBox[
      FormBox[
       RowBox[{"r", 
        StyleBox[" ",
         FontFamily->"Lucida Grande",
         FontColor->RGBColor[
          0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
       TraditionalForm], "_"], "2"], "=", 
    OverscriptBox[
     FormBox[
      RowBox[{"r", 
       StyleBox[" ",
        FontFamily->"Lucida Grande",
        FontColor->RGBColor[
         0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]}],
      TraditionalForm], "_"]}]}]],
  CellChangeTimes->{{3.665252589002184*^9, 3.665252600454172*^9}, {
   3.665252671324769*^9, 3.665252697881466*^9}, {3.665252754325284*^9, 
   3.665252781876074*^9}, {3.665252838755302*^9, 3.665252848754712*^9}, {
   3.665252906365633*^9, 3.665252961486026*^9}, {3.665253216382024*^9, 
   3.6652532525371027`*^9}, {3.6652544792476482`*^9, 3.665254502109995*^9}, {
   3.6652547160337467`*^9, 3.665254893082172*^9}, {3.665254970833943*^9, 
   3.665254971598033*^9}, {3.665255131568069*^9, 3.665255175212208*^9}},
  FontFamily->"Times New Roman"],
 " ",
 StyleBox["for identical units.",
  FontFamily->"Times New Roman"]
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.6652551567401657`*^9, 3.6652551596808357`*^9}, {3.665255737198271*^9, 
   3.665255737741744*^9}, {3.6652560140558043`*^9, 3.665256095788785*^9}, {
   3.665257267539312*^9, 3.665257379940732*^9}},
 FontFamily->"Lucida Grande",
 FontColor->RGBColor[
  0.0005188067444876783, 0.40878919661249713`, 0.22186617837796596`]],

Cell[TextData[{
 StyleBox["For response linearly depending on ",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox["s",
  FontSlant->"Italic",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]],
 StyleBox[", this is equivalent to Eq. (4) in the main text.\n\n",
  FontColor->RGBColor[
   0.0597238117036698, 0.41908903639276723`, 0.16882581826504922`]]
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9, {3.665251227913826*^9, 
   3.665251304311357*^9}, {3.665252558356702*^9, 3.665252561098412*^9}, {
   3.6652551567401657`*^9, 3.6652551596808357`*^9}, {3.665255737198271*^9, 
   3.665255737741744*^9}, {3.6652560140558043`*^9, 3.665256095788785*^9}, {
   3.665256848876247*^9, 3.66525688331579*^9}, {3.66533898045844*^9, 
   3.665338985526775*^9}},
 FontFamily->"Times New Roman"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Solution of the model using perturbation theory", \
"Subchapter",
 FontFamily->"Times New Roman"]], "Section",
 CellChangeTimes->{{3.665144654433558*^9, 3.665144709112564*^9}, {
  3.6651452487010098`*^9, 3.66514525123693*^9}, {3.6652510688798*^9, 
  3.665251093012122*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell["1. The Generator Matrix and its Eigen-system", "Subsubsection",
 CellChangeTimes->{{3.665147146292906*^9, 3.6651472010119257`*^9}, {
  3.665161047289503*^9, 3.665161048397554*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[StyleBox["The tagged generator matrix is given as",
 FontColor->RGBColor[
  0.0005645838101777677, 0.46517128252079043`, 0.2876783398184176]]], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665147165212409*^9, 
   3.6651471661327467`*^9}, 3.665147204763723*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TildeH", "[", 
      RowBox[{
      "\[Chi]1_", ",", "\[Chi]2_", ",", "kin_", ",", "koff_", ",", "kabs_", 
       ",", "khop_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "kin"}], ",", 
          RowBox[{
           RowBox[{"kabs", " ", 
            RowBox[{"Exp", "[", " ", "\[Chi]1", "]"}]}], "+", "koff"}], ",", 
          RowBox[{
           RowBox[{"kabs", " ", 
            RowBox[{"Exp", "[", " ", "\[Chi]2", "]"}]}], "+", "koff"}], ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kin", ",", 
          RowBox[{
           RowBox[{"-", "kin"}], "-", "kabs", "-", "koff", "-", "khop"}], ",",
           "khop", ",", 
          RowBox[{
           RowBox[{"kabs", " ", 
            RowBox[{"Exp", "[", " ", "\[Chi]2", "]"}]}], "+", "koff"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kin", ",", "khop", ",", 
          RowBox[{
           RowBox[{"-", "kin"}], "-", "kabs", " ", "-", "koff", "-", "khop"}],
           ",", 
          RowBox[{"koff", "+", 
           RowBox[{"kabs", " ", 
            RowBox[{"Exp", "[", " ", "\[Chi]1", "]"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "kin", ",", "kin", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "kabs"}], "-", 
           RowBox[{"2", "koff"}]}]}], "}"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"TildeH", "[", 
     RowBox[{
     "\[Chi]1", ",", "\[Chi]2", ",", "kin", ",", "koff", ",", "kabs", ",", 
      "khop"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.585663224127726*^9, 3.5856633484853487`*^9}, {
   3.5856714408935623`*^9, 3.5856714535486517`*^9}, {3.585671495466593*^9, 
   3.5856715064112597`*^9}, 3.585671942072791*^9, {3.585672062748155*^9, 
   3.585672070381324*^9}, 3.5856763792250147`*^9, {3.585678166741626*^9, 
   3.585678181726748*^9}, {3.5860156149260197`*^9, 3.5860156270132504`*^9}, {
   3.5865595223412848`*^9, 3.5865595257254953`*^9}, {3.586559944037868*^9, 
   3.5865599487562323`*^9}, 3.6651447136578207`*^9, {3.665144752432514*^9, 
   3.665144763264716*^9}, {3.6651452982715883`*^9, 3.665145402550229*^9}, {
   3.665145517578841*^9, 3.6651455990319977`*^9}, {3.665145629711998*^9, 
   3.665145649245763*^9}, {3.665146714610815*^9, 3.6651467161433783`*^9}, {
   3.665147212317116*^9, 3.665147234564169*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", "kin"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Chi]1"]}], " ", "kabs"}], "-", 
       "koff"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Chi]2"]}], " ", "kabs"}], "-", 
       "koff"}], "0"},
     {
      RowBox[{"-", "kin"}], 
      RowBox[{"kabs", "+", "khop", "+", "kin", "+", "koff"}], 
      RowBox[{"-", "khop"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Chi]2"]}], " ", "kabs"}], "-", 
       "koff"}]},
     {
      RowBox[{"-", "kin"}], 
      RowBox[{"-", "khop"}], 
      RowBox[{"kabs", "+", "khop", "+", "kin", "+", "koff"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", "\[Chi]1"]}], " ", "kabs"}], "-", 
       "koff"}]},
     {"0", 
      RowBox[{"-", "kin"}], 
      RowBox[{"-", "kin"}], 
      RowBox[{
       RowBox[{"2", " ", "kabs"}], "+", 
       RowBox[{"2", " ", "koff"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.665147236195147*^9, 3.665161563210711*^9, 3.665257203950777*^9, 
   3.665339000692318*^9, 3.66533907493946*^9, 3.665445710449539*^9, {
   3.6654472110671253`*^9, 3.665447223926025*^9}},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox[" The original generator matrix is:",
 FontColor->RGBColor[
  0.0015411612115663385`, 0.4811322194247349, 0.2435187304493782]]], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665145490328*^9, 
   3.665145497952116*^9}, {3.665145757667976*^9, 3.6651457990974693`*^9}, {
   3.665147168684634*^9, 3.665147169068576*^9}, 3.6651472080196733`*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H", " ", "=", 
   RowBox[{"TildeH", "[", 
    RowBox[{
    "0", ",", "0", ",", "kin", ",", "koff", ",", "kabs", ",", "khop"}], 
    "]"}]}], ";", 
  RowBox[{"MatrixForm", "[", "H", "]"}]}]], "Input",
 CellChangeTimes->{{3.665145815610467*^9, 3.665145828129134*^9}, {
  3.6651465675719223`*^9, 3.6651465786252937`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", "kin"}], 
      RowBox[{
       RowBox[{"-", "kabs"}], "-", "koff"}], 
      RowBox[{
       RowBox[{"-", "kabs"}], "-", "koff"}], "0"},
     {
      RowBox[{"-", "kin"}], 
      RowBox[{"kabs", "+", "khop", "+", "kin", "+", "koff"}], 
      RowBox[{"-", "khop"}], 
      RowBox[{
       RowBox[{"-", "kabs"}], "-", "koff"}]},
     {
      RowBox[{"-", "kin"}], 
      RowBox[{"-", "khop"}], 
      RowBox[{"kabs", "+", "khop", "+", "kin", "+", "koff"}], 
      RowBox[{
       RowBox[{"-", "kabs"}], "-", "koff"}]},
     {"0", 
      RowBox[{"-", "kin"}], 
      RowBox[{"-", "kin"}], 
      RowBox[{
       RowBox[{"2", " ", "kabs"}], "+", 
       RowBox[{"2", " ", "koff"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.665145812764415*^9, 3.665145833622423*^9}, 
   3.665146580088006*^9, 3.665146719143236*^9, 3.665161566712903*^9, 
   3.6653390214669*^9, 3.665339077938429*^9, 3.665445712458518*^9, 
   3.665447226922963*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox["The left and right Eigen-systems of the generator \
matrix is",
 FontColor->RGBColor[0., 0.4324406805523766, 0.1913939116502632]]], "Text",
 CellChangeTimes->{{3.596904695361104*^9, 3.596904707807108*^9}, {
   3.665146534657947*^9, 3.665146550953752*^9}, 3.6652579067420177`*^9, 
   3.665339670097199*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ER", "=", 
  RowBox[{"Eigensystem", "[", "H", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"EL", "=", 
  RowBox[{"Eigensystem", "[", 
   RowBox[{"Transpose", "[", "H", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595875161587305*^9, 3.5958751711960487`*^9}, 
   3.59587530697066*^9, {3.596385724239469*^9, 3.5963857282383747`*^9}, {
   3.596724664271233*^9, 3.596724665135367*^9}, {3.596724842750943*^9, 
   3.596724845816931*^9}, {3.59672661187346*^9, 3.596726613402781*^9}, {
   3.665146561098119*^9, 3.6651465997363577`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"kabs", "+", "kin", "+", "koff"}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}]}], ",", 
     RowBox[{"kabs", "+", 
      RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["kabs", "2"]}], "-", 
          RowBox[{"2", " ", "kabs", " ", "koff"}], "-", 
          SuperscriptBox["koff", "2"]}], 
         SuperscriptBox["kin", "2"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "-", "koff"}], "kin"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "-", "koff"}], "kin"]}], ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"kabs", "+", "koff"}], "kin"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "+", "kin", "-", "koff"}], 
         RowBox[{"2", " ", "kin"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "+", "kin", "-", "koff"}], 
         RowBox[{"2", " ", "kin"}]]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.665146602102434*^9, 3.6651467221903563`*^9, 
  3.66516157051677*^9, 3.66533908020732*^9, 3.665445714294715*^9, 
  3.665447229169031*^9},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"kabs", "+", "kin", "+", "koff"}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}]}], ",", 
     RowBox[{"kabs", "+", 
      RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["kin", 
         RowBox[{"kabs", "+", "koff"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "+", "kin", "-", "koff"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"kabs", "+", "koff"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "kabs"}], "+", "kin", "-", "koff"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"kabs", "+", "koff"}], ")"}]}]]}], ",", "1"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        SuperscriptBox["kin", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"kabs", "+", "koff"}], ")"}], "2"]], ",", 
       RowBox[{"-", 
        FractionBox["kin", 
         RowBox[{"kabs", "+", "koff"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["kin", 
         RowBox[{"kabs", "+", "koff"}]]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.665146602102434*^9, 3.6651467221903563`*^9, 
  3.66516157051677*^9, 3.66533908020732*^9, 3.665445714294715*^9, 
  3.6654472291905403`*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox["The perturbative part to the original generator \
matrix can be obtained by taking the difference between the tagged generator \
matirix and the original generator martrix. The difference defined as \
\[OpenCurlyDoubleQuote]delTildeH\[CloseCurlyDoubleQuote] is ",
 FontColor->RGBColor[
  0.024979018844892044`, 0.4276493476768139, 0.21863126573586633`]]], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
   3.665145421163829*^9, 3.665145434153029*^9}, {3.665145490328*^9, 
   3.665145497952116*^9}, {3.665145757667976*^9, 3.665145793377488*^9}, {
   3.6651472633545523`*^9, 3.665147348017297*^9}, 3.665257913597926*^9, 
   3.6653390846440897`*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"delTildeH", "=", 
   RowBox[{
    RowBox[{"TildeH", "[", 
     RowBox[{
     "\[Chi]1", ",", "\[Chi]2", ",", "kin", ",", "koff", ",", "kabs", ",", 
      "khop"}], "]"}], "-", 
    RowBox[{"TildeH", "[", 
     RowBox[{
     "0", ",", "0", ",", "kin", ",", "koff", ",", "kabs", ",", "khop"}], 
     "]"}]}]}], ";", 
  RowBox[{"MatrixForm", "[", "delTildeH", "]"}]}]], "Input",
 CellChangeTimes->{{3.6651456566213703`*^9, 3.665145741306428*^9}, {
  3.66514589712282*^9, 3.665145954907022*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"kabs", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Chi]1"], " ", "kabs"}]}], 
      RowBox[{"kabs", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Chi]2"], " ", "kabs"}]}], "0"},
     {"0", "0", "0", 
      RowBox[{"kabs", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Chi]2"], " ", "kabs"}]}]},
     {"0", "0", "0", 
      RowBox[{"kabs", "-", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "\[Chi]1"], " ", "kabs"}]}]},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6651458990794783`*^9, 3.665145956001844*^9}, 
   3.665146726106843*^9, 3.665147353535532*^9, 3.665161572882049*^9, 
   3.6653390874180813`*^9, 3.66544571621646*^9, 3.665447231329898*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Corrected Eigenvalues and Eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.665147625947423*^9, 3.665147634339156*^9}, {
  3.665161121420082*^9, 3.665161127475967*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[StyleBox["Using the eigensystem of the generator matrix and \
delTildeH, we can get the correction to the eigenvalues and eigenvectors \
usign pertuebation theory. The corrected eigenvalues are:",
 FontColor->RGBColor[
  0.0780346379797055, 0.44890516517891205`, 0.21908903639276722`]]], "Text",
 CellChangeTimes->{{3.5969047185602493`*^9, 3.596904723606701*^9}, {
  3.665147359832617*^9, 3.665147458750763*^9}},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Lambda]", "i"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Part", "[", 
       RowBox[{"ER", ",", "1", ",", "i"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", 
          RowBox[{"Part", "[", 
           RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", "delTildeH", ".", 
           
           RowBox[{"Part", "[", 
            RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], ")"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Part", "[", 
                  RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", "delTildeH",
                  ".", 
                 RowBox[{"Part", "[", 
                  RowBox[{"ER", ",", "2", ",", "j"}], "]"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Part", "[", 
                  RowBox[{"EL", ",", "2", ",", "j"}], "]"}], ".", "delTildeH",
                  ".", 
                 RowBox[{"Part", "[", 
                  RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], ")"}]}], ")"}],
              "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Part", "[", 
                RowBox[{"EL", ",", "2", ",", "j"}], "]"}], ".", 
               RowBox[{"Part", "[", 
                RowBox[{"ER", ",", "2", ",", "j"}], "]"}]}], ")"}]}], "*", 
            RowBox[{"(", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", "\[Equal]", "i"}], ",", "0", ",", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Part", "[", 
                   RowBox[{"ER", ",", "1", ",", "i"}], "]"}], "-", 
                  RowBox[{"Part", "[", 
                   RowBox[{"ER", ",", "1", ",", "j"}], "]"}]}], ")"}]}]}], 
              "]"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ")"}]}]}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.596724929557357*^9, 3.596724942107336*^9}, {
  3.596725105245886*^9, 3.596725150894279*^9}, {3.596725187275805*^9, 
  3.596725238456326*^9}, {3.596725362777195*^9, 3.596725389069131*^9}, {
  3.596725421178809*^9, 3.596725480336165*^9}, {3.596725541325925*^9, 
  3.5967256127454567`*^9}, {3.596726069733144*^9, 3.596726082458276*^9}, {
  3.596726347362418*^9, 3.5967264552330627`*^9}, {3.5967266584385967`*^9, 
  3.5967267096812468`*^9}, {3.596726747791852*^9, 3.5967267696805964`*^9}, {
  3.596727630426952*^9, 3.596727772241931*^9}, {3.5967278180636*^9, 
  3.596727823326754*^9}, {3.596727856932241*^9, 3.5967278616421633`*^9}, {
  3.5967279357425213`*^9, 3.596727957333592*^9}, {3.665147497833734*^9, 
  3.66514750992136*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[TextData[StyleBox["Similarly the corrected left and right eigen-vectors \
are:",
 FontColor->RGBColor[
  0.1257343404287785, 0.5155107957579919, 0.30984969863431755`]]], "Text",
 CellChangeTimes->{{3.596904729759953*^9, 3.596904740870762*^9}, {
   3.665147465014654*^9, 3.665147491478039*^9}, 3.665257924477597*^9, 
   3.665339097180298*^9},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["R", "i"], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", 
           RowBox[{"Part", "[", 
            RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"ER", ",", "2", ",", "i"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Part", "[", 
                 RowBox[{"ER", ",", "2", ",", "j"}], "]"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Part", "[", 
                   RowBox[{"EL", ",", "2", ",", "j"}], "]"}], ".", 
                  "delTildeH", ".", 
                  RowBox[{"Part", "[", 
                   RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Part", "[", 
                 RowBox[{"EL", ",", "2", ",", "j"}], "]"}], ".", 
                RowBox[{"Part", "[", 
                 RowBox[{"ER", ",", "2", ",", "j"}], "]"}]}], ")"}]}], "*", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", "\[Equal]", "i"}], ",", "0", ",", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Part", "[", 
                    RowBox[{"ER", ",", "1", ",", "i"}], "]"}], "-", 
                   RowBox[{"Part", "[", 
                    RowBox[{"ER", ",", "1", ",", "j"}], "]"}]}], ")"}], 
                 ")"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], 
       "]"}]}], ",", 
     RowBox[{
      SubscriptBox["L", "i"], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Part", "[", 
            RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", 
           RowBox[{"Part", "[", 
            RowBox[{"ER", ",", "2", ",", "i"}], "]"}]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Part", "[", 
           RowBox[{"EL", ",", "2", ",", "i"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Part", "[", 
                   RowBox[{"EL", ",", "2", ",", "i"}], "]"}], ".", 
                  "delTildeH", ".", 
                  RowBox[{"Part", "[", 
                   RowBox[{"ER", ",", "2", ",", "j"}], "]"}]}], ")"}], "*", 
                RowBox[{"Part", "[", 
                 RowBox[{"EL", ",", "2", ",", "j"}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Part", "[", 
                 RowBox[{"EL", ",", "2", ",", "j"}], "]"}], ".", 
                RowBox[{"Part", "[", 
                 RowBox[{"ER", ",", "2", ",", "j"}], "]"}]}], ")"}]}], "*", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", "\[Equal]", "i"}], ",", "0", ",", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Part", "[", 
                    RowBox[{"ER", ",", "1", ",", "i"}], "]"}], "-", 
                   RowBox[{"Part", "[", 
                    RowBox[{"ER", ",", "1", ",", "j"}], "]"}]}], ")"}], 
                 ")"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5967269558256073`*^9, 3.5967269895439253`*^9}, {
  3.5967272711075697`*^9, 3.596727412643362*^9}, {3.5967274544471903`*^9, 
  3.5967274867972507`*^9}, {3.5967275175233*^9, 3.596727604558341*^9}, {
  3.596728024910116*^9, 3.5967280536623497`*^9}, {3.5967281078916817`*^9, 
  3.5967281293054867`*^9}, {3.5967281670453377`*^9, 3.5967281895265417`*^9}, {
  3.5967286552038918`*^9, 3.596728721547332*^9}, {3.665147519225418*^9, 
  3.665147531617434*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3. Steady state occupation of the receptors (Equilibrium conditions)\
\>", "Subsubsection",
 CellChangeTimes->{{3.6651476498052607`*^9, 3.6651476922177563`*^9}, {
  3.665161293353468*^9, 3.665161294792192*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[{
 "The probability of occupation is given by the vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["P", "00"]}], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "01"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "10"], TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "11"], TraditionalForm]]],
 "}. In steady state the probabity of occupation can be determined by solving \
the equation "
}], "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
  3.665145421163829*^9, 3.665145434153029*^9}, {3.665145490328*^9, 
  3.665145497952116*^9}, {3.665145757667976*^9, 3.665145793377488*^9}, {
  3.6651459899895267`*^9, 3.66514609552244*^9}, {3.665146163643614*^9, 
  3.665146290224121*^9}, {3.6651463345441236`*^9, 3.665146337216255*^9}},
 FontFamily->"Times New Roman",
 FontColor->RGBColor[
  0.027115281910429542`, 0.4209506370641642, 0.19298084992751965`]],

Cell[BoxData[
 RowBox[{"\t\t\t", 
  RowBox[{
   RowBox[{"P", 
    RowBox[{"(", "t", ")"}], "H"}], " ", "=", "0"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.665146307320326*^9, 3.6651463292865334`*^9}, {
  3.66533965305821*^9, 3.665339653458192*^9}},
 FontFamily->"Times New Roman",
 FontColor->RGBColor[
  0.027115281910429542`, 0.4209506370641642, 0.19298084992751965`]],

Cell["The solution is:", "Text",
 CellChangeTimes->{{3.5865601813553343`*^9, 3.5865601926661673`*^9}, {
  3.665145421163829*^9, 3.665145434153029*^9}, {3.665145490328*^9, 
  3.665145497952116*^9}, {3.665145757667976*^9, 3.665145793377488*^9}, {
  3.6651459899895267`*^9, 3.66514609552244*^9}, {3.665146163643614*^9, 
  3.665146290224121*^9}, {3.6651463345441236`*^9, 3.665146337216255*^9}, {
  3.665146367869581*^9, 3.665146373781068*^9}, {3.665161221611814*^9, 
  3.665161221689362*^9}},
 FontFamily->"Times New Roman",
 FontColor->RGBColor[
  0.027115281910429542`, 0.4209506370641642, 0.19298084992751965`]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P00", ",", "P01", ",", "P10", ",", "P11"}], "}"}], "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "kin", " ", "P00"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "kabs"}], "-", "koff"}], ")"}], " ", "P01"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "koff"}], "-", "kabs"}], ")"}], " ", "P10"}]}], 
           "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "kin"}], " ", "P00"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"koff", "+", "khop", "+", "kin", "+", "kabs"}], ")"}], 
             " ", "P01"}], "-", 
            RowBox[{"khop", " ", "P10"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "koff"}], "-", "kabs"}], ")"}], " ", "P11"}]}], 
           "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "kin"}], " ", "P01"}], "-", 
            RowBox[{"kin", " ", "P10"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "koff"}], "+", 
               RowBox[{"2", " ", "kabs"}]}], ")"}], " ", "P11"}]}], 
           "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"P00", "+", "P01", "+", "P10", "+", "P11"}], "\[Equal]", 
           "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P00", ",", "P01", ",", "P10", ",", "P11"}], "}"}]}], 
       "]"}]}], ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5970622571667833`*^9, 3.597062328569821*^9}, {
  3.597062359469037*^9, 3.597062393957466*^9}, {3.5970741798720217`*^9, 
  3.59707424032075*^9}, {3.5970742927344837`*^9, 3.597074315313365*^9}, {
  3.665147911998481*^9, 3.665148005246232*^9}, {3.6651480510481663`*^9, 
  3.665148052441657*^9}, {3.6651480857409554`*^9, 3.665148110810047*^9}, {
  3.665148711048071*^9, 3.66514877211103*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "koff"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"kin", " ", 
     RowBox[{"(", 
      RowBox[{"kabs", "+", "koff"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"kin", " ", 
     RowBox[{"(", 
      RowBox[{"kabs", "+", "koff"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"]], ",", 
   FractionBox[
    SuperscriptBox["kin", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.665147993586534*^9, 3.6651480080427647`*^9}, 
   3.665148057237473*^9, {3.665148091532673*^9, 3.665148111630278*^9}, {
   3.665148756284671*^9, 3.665148775170353*^9}, 3.665161584501514*^9, 
   3.665339112480503*^9, 3.665445724450561*^9, 3.665447239674564*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. Probablity generating function for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox["Q", "2"]}], ")"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.665148147257227*^9, 3.665148182055372*^9}, {
  3.665161297584169*^9, 3.6651613251674757`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[BoxData[
 RowBox[{
  RowBox[{"GenFun", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ".", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["\[Lambda]", "i"]}], "*", "t"}], "]"}], 
         RowBox[{
          SubscriptBox["L", "i"], ".", "P0"}], " ", 
         SubscriptBox["R", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "5. Mean and Variance of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox["Q", "2"]}], ")"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6651598214097967`*^9, 3.665159840042368*^9}, {
  3.6651613021283073`*^9, 3.665161302463909*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[StyleBox["By taking the derivative of the cumulant generating \
function, Log[GenFun], one can get the mean and the variances.",
 FontColor->RGBColor[
  0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]]], "Text",
 CellChangeTimes->{{3.5969047930625467`*^9, 3.596904809508753*^9}, {
  3.665153641388761*^9, 3.665153688670322*^9}, {3.6651613088239317`*^9, 
  3.665161386510016*^9}, {3.665339125426585*^9, 3.665339158137869*^9}},
 FontFamily->"Times New Roman"],

Cell[TextData[{
 StyleBox["Mean number of accumulated molecules. ",
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox["Q", "1"]}], TraditionalForm]],
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 StyleBox["| ",
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "in"], TraditionalForm]],
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 StyleBox["> or ",
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox["Q", "2"]}], TraditionalForm]],
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 StyleBox["| ",
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "in"], TraditionalForm]],
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]],
 StyleBox["> ",
  FontColor->RGBColor[
   0.07508964675364309, 0.4674753948271916, 0.24528877698939497`]]
}], "Text",
 CellChangeTimes->{{3.5969047930625467`*^9, 3.596904809508753*^9}, {
  3.665153641388761*^9, 3.665153688670322*^9}, {3.6651613088239317`*^9, 
  3.665161386510016*^9}, {3.665339125426585*^9, 3.665339156105901*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Qmean", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", "GenFun", "]"}], ",", "\[Chi]1"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Chi]2", "\[Rule]", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5967321269035873`*^9, 3.5967321526323433`*^9}, {
   3.5967322084555387`*^9, 3.596732215894919*^9}, {3.596733672206183*^9, 
   3.596733672628682*^9}, 3.5967341041060867`*^9, {3.59674692567698*^9, 
   3.596746933488089*^9}, {3.596764538642714*^9, 3.596764541062314*^9}, {
   3.596765535708015*^9, 3.596765537523417*^9}, {3.665153579359497*^9, 
   3.665153599144034*^9}, 3.665153634412191*^9},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 FractionBox[
  RowBox[{"kabs", " ", "kin", " ", "t"}], 
  RowBox[{"kabs", "+", "kin", "+", "koff"}]]], "Output",
 CellChangeTimes->{
  3.598297723563415*^9, 3.636476880852*^9, {3.665153571543497*^9, 
   3.665153599917066*^9}, 3.665153693286336*^9, 3.665161943592445*^9, 
   3.665339433154997*^9, 3.6654460284809933`*^9, 3.665447544432456*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[{
 StyleBox["Variance ",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox[
     SuperscriptBox["\[Delta]Q", "2"], "1"]}], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox["| ",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "in"], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox["> or ",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox[
     SuperscriptBox["\[Delta]Q", "2"], "2"]}], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox["| ",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "in"], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox[">",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]]
}], "Text",
 CellChangeTimes->{{3.5969047930625467`*^9, 3.596904809508753*^9}, {
  3.665153641388761*^9, 3.665153688670322*^9}, {3.6651537239477253`*^9, 
  3.665153757728423*^9}, {3.6651613971341267`*^9, 3.665161408968486*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qsq11", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", "GenFun", "]"}], ",", "\[Chi]1"}], "]"}], ",", 
      "\[Chi]1"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Chi]2", "\[Rule]", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.665153702979347*^9, 3.6651537044913607`*^9}, {
  3.6651537800917797`*^9, 3.665153793833023*^9}, {3.6651543005043087`*^9, 
  3.665154306119482*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"kabs", "+", 
         RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], " ", 
      "t"}]], " ", "kabs", " ", "kin", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kabs", "+", 
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
         "t"}]], " ", 
       SuperscriptBox["kabs", "5"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kabs", "+", 
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
         "t"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kin", "+", "koff"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], "2"], 
       " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kabs", "+", 
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
         "t"}]], " ", 
       SuperscriptBox["kabs", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "khop"}], "+", 
         RowBox[{"3", " ", "kin"}], "+", 
         RowBox[{"5", " ", "koff"}]}], ")"}], " ", "t"}], "-", 
      RowBox[{"kabs", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kin", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"kin", "+", "koff"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "khop", " ", "t"}]], " ", "kin", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
           "2"]}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{"kin", "+", "koff"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"kin", "+", "koff"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "kin"}], "+", 
               RowBox[{"5", " ", "koff"}]}], ")"}]}], "+", 
            RowBox[{"khop", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "kin"}], "+", 
               RowBox[{"6", " ", "koff"}]}], ")"}]}]}], ")"}], " ", "t"}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["kabs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kin", " ", 
          RowBox[{"(", 
           RowBox[{"kin", "+", "koff"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "khop", " ", "t"}]], " ", "kin", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "khop", " ", 
             RowBox[{"(", 
              RowBox[{"kin", "+", "koff"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"kin", "+", 
               RowBox[{"2", " ", "koff"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"kin", "+", "koff"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "kin"}], "+", 
               RowBox[{"5", " ", "koff"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["khop", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "kin"}], "+", 
               RowBox[{"6", " ", "koff"}]}], ")"}]}]}], ")"}], " ", "t"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["kabs", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "khop", " ", "t"}]]}], ")"}]}], " ", "kin"}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["khop", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"kin", "+", "koff"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "kin"}], "+", 
               RowBox[{"5", " ", "koff"}]}], ")"}]}], "+", 
            RowBox[{"khop", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "kin"}], "+", 
               RowBox[{"8", " ", "koff"}]}], ")"}]}]}], ")"}], " ", "t"}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", 
       RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.6651537715605783`*^9, 3.665153801160062*^9}, 
   3.665154315139995*^9, 3.665161954068193*^9, 3.665339441872367*^9, 
   3.665446034743349*^9, 3.665447550571061*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[{
 StyleBox["Covariance ",
  FontColor->RGBColor[
   0.05325398641947051, 0.4897993438620584, 0.2611429007400626]],
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["\[Delta]Q", "1"], 
     SubscriptBox["\[Delta]Q", "2"]}]}], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox["| ",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "in"], TraditionalForm]],
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox[">",
  FontColor->RGBColor[
   0.03179980163271534, 0.43149462119478144`, 0.20544747081712061`]],
 StyleBox[".",
  FontColor->RGBColor[
   0.05325398641947051, 0.4897993438620584, 0.2611429007400626]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
  3.6651614294953136`*^9, 3.665161440325264*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qsq12", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", "GenFun", "]"}], ",", "\[Chi]1"}], "]"}], ",", 
      "\[Chi]2"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Chi]2", "\[Rule]", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5967321946761427`*^9, 3.59673220419524*^9}, {
   3.596733757958098*^9, 3.5967337614749813`*^9}, 3.5967341342396193`*^9, {
   3.596748211171661*^9, 3.59674821137615*^9}, {3.596765621657378*^9, 
   3.5967656261551113`*^9}, {3.596765719230707*^9, 3.596765720485714*^9}, {
   3.596765779075663*^9, 3.596765783092516*^9}, {3.596766250109324*^9, 
   3.596766254891708*^9}, 3.59706594481404*^9, {3.6651542865219193`*^9, 
   3.665154352630734*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"kabs", "+", 
         RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], " ", 
      "t"}]], " ", 
    SuperscriptBox["kabs", "2"], " ", 
    SuperscriptBox["kin", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"kin", "+", "koff"}], ")"}], "2"], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "khop", " ", "t"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
        "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kabs", "+", 
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
         "t"}]], " ", "khop", " ", 
       RowBox[{"(", 
        RowBox[{"kin", "+", "koff"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
       "t"}], "-", 
      RowBox[{
       SuperscriptBox["kabs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "khop", " ", "t"}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", "khop", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "kabs", " ", 
       RowBox[{"(", 
        RowBox[{"kin", "+", "koff", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "khop", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", "khop", " ", 
          RowBox[{"(", 
           RowBox[{"khop", "+", "kin", "+", "koff"}], ")"}], " ", "t"}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", 
       RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.5982977259239817`*^9, 3.636476952417902*^9, {3.665154326501186*^9, 
   3.665154355372909*^9}, 3.6651619590956697`*^9, 3.665339444018127*^9, 
   3.665446036838088*^9, 3.665447552743884*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox["Covariance matrix.",
 FontColor->RGBColor[
  0.03859006637674525, 0.4665598535133898, 0.21196307316701]]], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
  3.665159879734887*^9, 3.665159882437963*^9}},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sig", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Delta]Qsq11", ",", "\[Delta]Qsq12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Delta]Qsq12", ",", "\[Delta]Qsq11"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.596749726789686*^9, 3.596749777175226*^9}, 
   3.5967573642291403`*^9, {3.596765913962461*^9, 3.596765919856945*^9}, {
   3.6651544654680243`*^9, 3.665154488886346*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3},
 FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "6. Transformation from ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox["Q", "2"]}], ")"}], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "+"], ",", 
     SubscriptBox["Q", "-"]}], ")"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6651598214097967`*^9, 3.665159840042368*^9}, {
  3.665159901630451*^9, 3.6651599192014227`*^9}, {3.665161450457471*^9, 
  3.665161450820853*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[TextData[{
 StyleBox["Let us first express ",
  FontColor->RGBColor[0., 0.4410009918364233, 0.1961699855039292]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox["Q", "2"]}]}], TraditionalForm]],
  FontColor->RGBColor[0., 0.4410009918364233, 0.1961699855039292]],
 StyleBox[") in terms of ",
  FontColor->RGBColor[0., 0.4410009918364233, 0.1961699855039292]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Q", "+"], ",", 
     SubscriptBox["Q", "-"]}], ")"}], TraditionalForm]],
  FontColor->RGBColor[0., 0.4410009918364233, 0.1961699855039292]],
 StyleBox[".",
  FontColor->RGBColor[0., 0.4410009918364233, 0.1961699855039292]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
  3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
  3.66516003977923*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]Q", "+"], "\[Equal]", 
      RowBox[{"Q1", "+", "Q2", "-", 
       RowBox[{"2", "Qmean"}]}]}], ",", 
     RowBox[{
      SubscriptBox["Q", "-"], "\[Equal]", 
      RowBox[{"Q1", "-", "Q2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Q1", ",", "Q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.636477015791383*^9, 3.636477101022949*^9}, {
  3.665154373487544*^9, 3.665154397741404*^9}, {3.665154579116365*^9, 
  3.665154606960917*^9}, {3.665159924447106*^9, 3.665159938110127*^9}, {
  3.665160532793889*^9, 3.6651605333294697`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Q1", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"kabs", " ", "kin", " ", "t"}], 
       RowBox[{"kabs", "+", "kin", "+", "koff"}]], "+", 
      FractionBox[
       SubscriptBox["Q", "-"], "2"], "+", 
      FractionBox[
       SubscriptBox["\[Delta]Q", "+"], "2"]}]}], ",", 
    RowBox[{"Q2", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "kabs", " ", "kin", " ", "t"}], "+", 
          RowBox[{"kabs", " ", 
           SubscriptBox["Q", "-"]}], "+", 
          RowBox[{"kin", " ", 
           SubscriptBox["Q", "-"]}], "+", 
          RowBox[{"koff", " ", 
           SubscriptBox["Q", "-"]}], "-", 
          RowBox[{"kabs", " ", 
           SubscriptBox["\[Delta]Q", "+"]}], "-", 
          RowBox[{"kin", " ", 
           SubscriptBox["\[Delta]Q", "+"]}], "-", 
          RowBox[{"koff", " ", 
           SubscriptBox["\[Delta]Q", "+"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}]}], ")"}]}], 
       ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.636477102342939*^9, 3.665154398372114*^9, {3.665154582326178*^9, 
   3.665154607664242*^9}, 3.665159939651009*^9, 3.665160535002158*^9, 
   3.665161963971313*^9, 3.6653394517275143`*^9, 3.665446037035285*^9, 
   3.665447552893627*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox["Now the term inside the exponential of the gaussian \
can be written as",
 FontColor->RGBColor[
  0.0669565880827039, 0.4649881742580301, 0.2609903105210956]]], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
   3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
   3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, 
   3.6652579430366173`*^9, 3.6653396269245863`*^9},
 FontFamily->"Times New Roman"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exponent", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q1", "-", "Qmean"}], ",", 
       RowBox[{"Q2", "-", "Qmean"}]}], "}"}], ".", 
     RowBox[{"Inverse", "[", "Sig", "]"}], ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q1", "-", "Qmean"}], ",", 
       RowBox[{"Q2", "-", "Qmean"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q1", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"kabs", " ", "kin", " ", "t"}], 
          RowBox[{"kabs", "+", "kin", "+", "koff"}]], "+", 
         FractionBox[
          SubscriptBox["Q", "-"], "2"], "+", 
         FractionBox[
          SubscriptBox["\[Delta]Q", "+"], "2"]}]}], ",", 
       RowBox[{"Q2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "kabs", " ", "kin", " ", "t"}], "+", 
             RowBox[{"kabs", " ", 
              SubscriptBox["Q", "-"]}], "+", 
             RowBox[{"kin", " ", 
              SubscriptBox["Q", "-"]}], "+", 
             RowBox[{"koff", " ", 
              SubscriptBox["Q", "-"]}], "-", 
             RowBox[{"kabs", " ", 
              SubscriptBox["\[Delta]Q", "+"]}], "-", 
             RowBox[{"kin", " ", 
              SubscriptBox["\[Delta]Q", "+"]}], "-", 
             RowBox[{"koff", " ", 
              SubscriptBox["\[Delta]Q", "+"]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}]}], ")"}]}], 
          ")"}]}]}]}], "}"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621849227743799*^9, 3.621849242110487*^9}, 
   3.621849279749789*^9, {3.6651544924354057`*^9, 3.6651545160430593`*^9}, 
   3.665154645093832*^9, {3.665160088761046*^9, 3.665160089940694*^9}, {
   3.665160171802495*^9, 3.665160196368911*^9}, 3.665160554533991*^9},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[TextData[{
 StyleBox["Next we express the term inside the exponential in terms of ",
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "+"], TraditionalForm]],
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 StyleBox[" and ",
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "-"], TraditionalForm]],
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 StyleBox[", and collect the terms corresponding to ",
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["Q", "2"], "+"], TraditionalForm]],
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 StyleBox[" and ",
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["Q", "2"], "-"], TraditionalForm]],
  FontColor->RGBColor[
   0.007492179751277943, 0.4043945983062486, 0.18304722667277026`]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
   3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
   3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, {
   3.665160253120615*^9, 3.665160328991675*^9}, 3.665257947165119*^9, 
   3.6653394577181873`*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exponentSimplified", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"exponent", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Delta]Q", "+"], ",", "0", ",", "3"}], "}"}]}], "]"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.621849296776079*^9, 3.621849304879881*^9}, {
   3.665154654752009*^9, 3.665154655151443*^9}, 3.665154996817383*^9, {
   3.665155139783177*^9, 3.66515515856599*^9}, {3.665160204001326*^9, 
   3.665160237687278*^9}, {3.665160352118939*^9, 3.6651603643332777`*^9}, {
   3.66516056316116*^9, 3.665160563920999*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "kabs", " ", "kin"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kabs", "+", 
        RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
      "t"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"kabs", "+", 
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
          "2"], " ", 
         SubsuperscriptBox["Q", "-", "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          SuperscriptBox["kabs", "3"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{"kin", "+", "koff"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
           "2"], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          SuperscriptBox["kabs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "khop"}], "+", "kin", "+", 
            RowBox[{"3", " ", "koff"}]}], ")"}], " ", "t"}], "+", 
         RowBox[{"kabs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"kabs", "+", 
                 RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}],
                " ", "t"}]], " ", 
             SuperscriptBox["kin", "2"], " ", "t"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"kabs", "+", 
                 RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}],
                " ", "t"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["khop", "2"]}], "+", 
               RowBox[{"8", " ", "khop", " ", "koff"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["koff", "2"]}]}], ")"}], " ", "t"}], "+", 
            RowBox[{"kin", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"kabs", "+", 
                    RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], 
                   ")"}], " ", "t"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"khop", "+", "koff"}], ")"}], " ", "t"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"], " ", 
         SubsuperscriptBox["\[Delta]Q", "+", "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "khop", " ", "t"}]], " ", "kabs", " ", "kin"}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kabs", "+", 
              RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
            " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kabs", "3"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"kin", "+", "koff"}], ")"}], "3"], "+", 
            RowBox[{
             SuperscriptBox["kabs", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"kin", "+", 
               RowBox[{"3", " ", "koff"}]}], ")"}]}], "+", 
            RowBox[{"kabs", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["kin", "2"], "+", 
               RowBox[{"4", " ", "kin", " ", "koff"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["koff", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "t"}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.621849306495571*^9, 3.6218493319305477`*^9}, 
   3.636477133458424*^9, 3.6651546581133223`*^9, {3.665154988118074*^9, 
   3.665154999871769*^9}, 3.6651550613389053`*^9, 3.665155093301591*^9, {
   3.665155153460644*^9, 3.6651551620416822`*^9}, {3.665160224517658*^9, 
   3.6651602393849077`*^9}, 3.665160367373725*^9, {3.66516055974819*^9, 
   3.66516056607409*^9}, 3.665161972360518*^9, 3.6653394639088*^9, 
   3.665446039860292*^9, 3.665447555560109*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox[
      SuperscriptBox["\[Delta]Q", "2"], "+"]}], "|", 
    RowBox[{
     SubscriptBox["k", "in"], ">"}]}], TraditionalForm]],
  FontColor->RGBColor[0., 0.4438696879530022, 0.20611886778057525`]],
 StyleBox[" can be obtained as the inverse of the coefficient of the term \
corresponding to ",
  FontColor->RGBColor[0., 0.4438696879530022, 0.20611886778057525`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Delta]Q", "2"], "+"], TraditionalForm]],
  FontColor->RGBColor[0., 0.4438696879530022, 0.20611886778057525`]],
 StyleBox[". ",
  FontColor->RGBColor[0., 0.4438696879530022, 0.20611886778057525`]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
   3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
   3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, {
   3.665160253120615*^9, 3.665160328991675*^9}, {3.6651604115877447`*^9, 
   3.665160520168909*^9}, {3.6651605794078836`*^9, 3.6651605911355877`*^9}, 
   3.665257952212469*^9, {3.6654460884629717`*^9, 3.6654460901239243`*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"var\[Delta]Qsum", "=", 
  RowBox[{"1", "/", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"exponentSimplified", ",", 
     SuperscriptBox[
      SubscriptBox["\[Delta]Q", "+"], "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.665155310769431*^9, 3.6651553294658947`*^9}, {
  3.6651553598175707`*^9, 3.665155427967999*^9}, {3.665160373461054*^9, 
  3.665160385164504*^9}, {3.665160571864386*^9, 3.665160654702836*^9}, {
  3.665160748972818*^9, 3.665160750148487*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "4"]], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"kabs", "+", 
         RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], " ", 
      "t"}]], " ", "kabs", " ", "kin", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "khop", " ", "t"}]], " ", "kabs", " ", "kin"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kabs", "+", 
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ", 
         "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["kabs", "3"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"kin", "+", "koff"}], ")"}], "3"], "+", 
         RowBox[{
          SuperscriptBox["kabs", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"kin", "+", 
            RowBox[{"3", " ", "koff"}]}], ")"}]}], "+", 
         RowBox[{"kabs", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kin", "2"], "+", 
            RowBox[{"4", " ", "kin", " ", "koff"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["koff", "2"]}]}], ")"}]}]}], ")"}], " ", "t"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6651553253346357`*^9, 3.6651553302223797`*^9}, {
   3.665155364698451*^9, 3.665155428818358*^9}, 3.66516038737792*^9, 
   3.665160573565426*^9, {3.665160610869989*^9, 3.6651606198833313`*^9}, 
   3.6651606581009893`*^9, 3.66516075148381*^9, 3.6651619752911177`*^9, 
   3.6653394692023983`*^9, 3.665446040037344*^9, 3.665447555722475*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox[
      SuperscriptBox["\[Delta]Q", "2"], "-"]}], "|", 
    RowBox[{
     SubscriptBox["k", "in"], ">"}]}], TraditionalForm]],
  FontColor->RGBColor[
   0.009185931181811246, 0.41071183337148087`, 0.21087968261234455`]],
 StyleBox[" can be obtained as the inverse of the coefficient of the term \
corresponding to ",
  FontColor->RGBColor[
   0.009185931181811246, 0.41071183337148087`, 0.21087968261234455`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["Q", "2"], "-"], TraditionalForm]],
  FontColor->RGBColor[
   0.009185931181811246, 0.41071183337148087`, 0.21087968261234455`]],
 StyleBox[". ",
  FontColor->RGBColor[
   0.009185931181811246, 0.41071183337148087`, 0.21087968261234455`]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
  3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
  3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, {
  3.665160253120615*^9, 3.665160328991675*^9}, {3.6651604115877447`*^9, 
  3.665160520168909*^9}, {3.6651605794078836`*^9, 3.6651605911355877`*^9}, {
  3.665160730644912*^9, 3.6651607357727737`*^9}},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"var\[Delta]Qdiff", "=", 
  RowBox[{"1", "/", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"exponentSimplified", ",", 
     SuperscriptBox[
      SubscriptBox["Q", "-"], "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.665155310769431*^9, 3.6651553294658947`*^9}, {
  3.6651553598175707`*^9, 3.665155427967999*^9}, {3.665160373461054*^9, 
  3.665160385164504*^9}, {3.665160571864386*^9, 3.665160654702836*^9}, {
  3.665160754994823*^9, 3.665160769276606*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"kabs", "+", 
          RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], " ",
        "t"}]], " ", "kabs", " ", "kin", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"kabs", "+", 
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ",
           "t"}]], " ", 
        SuperscriptBox["kabs", "3"], " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"kabs", "+", 
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ",
           "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{"kin", "+", "koff"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], "2"],
         " ", "t"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"kabs", "+", 
            RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], " ",
           "t"}]], " ", 
        SuperscriptBox["kabs", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "khop"}], "+", "kin", "+", 
          RowBox[{"3", " ", "koff"}]}], ")"}], " ", "t"}], "+", 
       RowBox[{"kabs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"kabs", "+", 
               RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
             " ", "t"}]], " ", 
           SuperscriptBox["kin", "2"], " ", "t"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"kabs", "+", 
               RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], 
             " ", "t"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["khop", "2"]}], "+", 
             RowBox[{"8", " ", "khop", " ", "koff"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["koff", "2"]}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"kin", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"kabs", "+", 
                  RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], 
                 ")"}], " ", "t"}]], " ", 
              RowBox[{"(", 
               RowBox[{"khop", "+", "koff"}], ")"}], " ", "t"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"kabs", "+", 
        RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}], "2"]}], 
    ")"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6651553253346357`*^9, 3.6651553302223797`*^9}, {
   3.665155364698451*^9, 3.665155428818358*^9}, 3.66516038737792*^9, 
   3.665160573565426*^9, {3.665160610869989*^9, 3.6651606198833313`*^9}, 
   3.6651606581009893`*^9, {3.665160760358041*^9, 3.665160770128147*^9}, 
   3.66516197728225*^9, 3.665339474180333*^9, 3.665446040099428*^9, 
   3.6654475558199263`*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[StyleBox["In the long time limit, t -> \[Infinity], these can \
be written as ",
 FontColor->RGBColor[
  0.010849164568551155`, 0.41907377737087054`, 0.21423666742961775`]]], "Text",\

 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
   3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
   3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, {
   3.665160253120615*^9, 3.665160328991675*^9}, {3.6651604115877447`*^9, 
   3.665160520168909*^9}, {3.6651605794078836`*^9, 3.6651605911355877`*^9}, {
   3.6651606840612097`*^9, 3.665160707237067*^9}, {3.665161544762382*^9, 
   3.665161546186666*^9}, 3.665257959692629*^9, 3.665339576533504*^9},
 FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"kin", ">", "0"}], "&&", 
    RowBox[{"kabs", ">", "0"}], "&&", 
    RowBox[{"khop", ">", "0"}], "&&", 
    RowBox[{"koff", ">", "0"}]}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"var\[Delta]Qsum", "/", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.665155343865863*^9, 3.665155344217723*^9}, {
  3.665155413865044*^9, 3.665155414208383*^9}, {3.665155446026141*^9, 
  3.665155450231617*^9}, {3.6651555100551157`*^9, 3.665155515918433*^9}, {
  3.665160777444655*^9, 3.665160779565757*^9}, {3.665160831075272*^9, 
  3.6651608347232*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "kabs", " ", "kin", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kabs", "2"], "+", 
       RowBox[{"2", " ", "kabs", " ", "koff"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"kin", "+", "koff"}], ")"}], "2"]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "3"]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.66515534771306*^9, 3.6651554155060177`*^9, 3.665155453737797*^9, {
   3.6651555062750196`*^9, 3.665155516961643*^9}, 3.665160783655203*^9, 
   3.66516083575099*^9, 3.6651619795986958`*^9, 3.665339524738446*^9, 
   3.665446040431052*^9, 3.665447556153916*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"kin", ">", "0"}], "&&", 
    RowBox[{"kabs", ">", "0"}], "&&", 
    RowBox[{"khop", ">", "0"}], "&&", 
    RowBox[{"koff", ">", "0"}]}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"var\[Delta]Qdiff", "/", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "\[Infinity]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.665155343865863*^9, 3.665155344217723*^9}, {
  3.665155413865044*^9, 3.665155414208383*^9}, {3.665155446026141*^9, 
  3.665155450231617*^9}, {3.665155484216775*^9, 3.6651554845348167`*^9}, {
  3.665155528462101*^9, 3.6651555317421722`*^9}, {3.665160850695808*^9, 
  3.6651608548826733`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14,
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "kabs", " ", "kin", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["kabs", "2"], "+", 
       RowBox[{"2", " ", "kabs", " ", 
        RowBox[{"(", 
         RowBox[{"khop", "+", "koff"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kin", "+", "koff"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"kabs", "+", "kin", "+", "koff"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"kabs", "+", 
       RowBox[{"2", " ", "khop"}], "+", "kin", "+", "koff"}], ")"}]}], 
    ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.665155494099997*^9, 3.665155541529469*^9, 
  3.6651608558506117`*^9, 3.665161983808022*^9, 3.665339527078162*^9, 
  3.6654460407087507`*^9, 3.665447556405127*^9},
 FontFamily->"Times New Roman",
 FontSize->14]
}, Open  ]],

Cell[TextData[{
 StyleBox["The last two expressions are the variance of ",
  FontColor->RGBColor[
   0.02183566033417258, 0.46015106431677727`, 0.21167315175097276`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "+"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.02183566033417258, 0.46015106431677727`, 0.21167315175097276`]],
 StyleBox[" and ",
  FontColor->RGBColor[
   0.02183566033417258, 0.46015106431677727`, 0.21167315175097276`]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "-"], TraditionalForm]],
  FontFamily->"Times New Roman",
  FontColor->RGBColor[
   0.02183566033417258, 0.46015106431677727`, 0.21167315175097276`]],
 StyleBox[" as given in the main text.",
  FontColor->RGBColor[
   0.02183566033417258, 0.46015106431677727`, 0.21167315175097276`]]
}], "Text",
 CellChangeTimes->{{3.596904849549697*^9, 3.5969048612420607`*^9}, {
   3.665159879734887*^9, 3.665159882437963*^9}, {3.665159992886671*^9, 
   3.66516003977923*^9}, {3.665160117330078*^9, 3.665160148889018*^9}, {
   3.665160253120615*^9, 3.665160328991675*^9}, {3.6651604115877447`*^9, 
   3.665160520168909*^9}, {3.6651605794078836`*^9, 3.6651605911355877`*^9}, {
   3.6651606840612097`*^9, 3.665160707237067*^9}, {3.665161544762382*^9, 
   3.665161546186666*^9}, {3.66525776584604*^9, 3.6652578086883373`*^9}, 
   3.665257963324985*^9, 3.6653395318442574`*^9},
 FontFamily->"Times New Roman"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 948},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 6, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 329, 7, 118, "Title"],
Cell[911, 31, 1098, 36, 161, "Text"],
Cell[CellGroupData[{
Cell[2034, 71, 421, 7, 94, "Section"],
Cell[CellGroupData[{
Cell[2480, 82, 291, 6, 42, "Subsubsection"],
Cell[2774, 90, 1963, 49, 45, "Text"],
Cell[4740, 141, 5659, 155, 74, "DisplayFormula"],
Cell[10402, 298, 9770, 251, 351, "Text"],
Cell[20175, 551, 8640, 236, 62, "DisplayFormula"],
Cell[28818, 789, 556, 9, 45, "Text"],
Cell[29377, 800, 5455, 155, 63, "DisplayFormula"],
Cell[34835, 957, 1376, 30, 53, "Text"],
Cell[36214, 989, 4678, 136, 66, "DisplayFormula"],
Cell[40895, 1127, 2319, 57, 47, "Text"],
Cell[43217, 1186, 1028, 20, 102, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44294, 1212, 347, 7, 94, "Section"],
Cell[CellGroupData[{
Cell[44666, 1223, 233, 4, 42, "Subsubsection"],
Cell[44902, 1229, 391, 6, 45, "Text"],
Cell[CellGroupData[{
Cell[45318, 1239, 2679, 67, 138, "Input"],
Cell[48000, 1308, 1872, 57, 137, "Output"]
}, Open  ]],
Cell[49887, 1368, 480, 7, 45, "Text"],
Cell[CellGroupData[{
Cell[50392, 1379, 422, 12, 48, "Input"],
Cell[50817, 1393, 1540, 45, 129, "Output"]
}, Open  ]],
Cell[52372, 1441, 361, 6, 45, "Text"],
Cell[CellGroupData[{
Cell[52758, 1451, 623, 13, 78, "Input"],
Cell[53384, 1466, 1908, 59, 121, "Output"],
Cell[55295, 1527, 1834, 56, 126, "Output"]
}, Open  ]],
Cell[57144, 1586, 734, 11, 74, "Text"],
Cell[CellGroupData[{
Cell[57903, 1601, 595, 17, 48, "Input"],
Cell[58501, 1620, 1359, 36, 137, "Output"]
}, Open  ]],
Cell[59875, 1659, 305, 10, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60217, 1674, 228, 4, 42, "Subsubsection"],
Cell[60448, 1680, 458, 7, 74, "Text"],
Cell[60909, 1689, 3372, 83, 332, "Input"],
Cell[64284, 1774, 378, 7, 45, "Text"],
Cell[64665, 1783, 4681, 119, 410, "Input"],
Cell[69349, 1904, 305, 10, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69691, 1919, 267, 6, 42, "Subsubsection"],
Cell[69961, 1927, 994, 28, 47, "Text"],
Cell[70958, 1957, 373, 9, 36, "DisplayFormula"],
Cell[71334, 1968, 610, 10, 45, "Text"],
Cell[CellGroupData[{
Cell[71969, 1982, 2374, 63, 167, "Input"],
Cell[74346, 2047, 1186, 35, 78, "Output"]
}, Open  ]],
Cell[75547, 2085, 305, 10, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75889, 2100, 391, 12, 44, "Subsubsection"],
Cell[76283, 2114, 694, 23, 48, "Input"],
Cell[76980, 2139, 305, 10, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77322, 2154, 379, 12, 44, "Subsubsection"],
Cell[77704, 2168, 486, 7, 45, "Text"],
Cell[78193, 2177, 1540, 42, 47, "Text"],
Cell[CellGroupData[{
Cell[79758, 2223, 825, 19, 48, "Input"],
Cell[80586, 2244, 404, 9, 71, "Output"]
}, Open  ]],
Cell[81005, 2256, 1600, 44, 47, "Text"],
Cell[CellGroupData[{
Cell[82630, 2304, 669, 19, 48, "Input"],
Cell[83302, 2325, 6453, 184, 226, "Output"]
}, Open  ]],
Cell[89770, 2512, 1025, 29, 47, "Text"],
Cell[CellGroupData[{
Cell[90820, 2545, 962, 23, 48, "Input"],
Cell[91785, 2570, 3074, 88, 122, "Output"]
}, Open  ]],
Cell[94874, 2661, 287, 5, 45, "Text"],
Cell[95164, 2668, 536, 15, 48, "Input"],
Cell[95703, 2685, 305, 10, 8, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96045, 2700, 585, 20, 44, "Subsubsection"],
Cell[96633, 2722, 932, 25, 47, "Text"],
Cell[CellGroupData[{
Cell[97590, 2751, 732, 20, 48, "Input"],
Cell[98325, 2773, 1557, 44, 71, "Output"]
}, Open  ]],
Cell[99897, 2820, 489, 8, 45, "Text"],
Cell[100389, 2830, 2100, 57, 103, "Input"],
Cell[102492, 2889, 1614, 41, 48, "Text"],
Cell[CellGroupData[{
Cell[104131, 2934, 712, 17, 48, "Input"],
Cell[104846, 2953, 5646, 149, 188, "Output"]
}, Open  ]],
Cell[110507, 3105, 1197, 27, 48, "Text"],
Cell[CellGroupData[{
Cell[111729, 3136, 560, 13, 51, "Input"],
Cell[112292, 3151, 1963, 53, 122, "Output"]
}, Open  ]],
Cell[114270, 3207, 1256, 31, 48, "Text"],
Cell[CellGroupData[{
Cell[115551, 3242, 553, 13, 51, "Input"],
Cell[116107, 3257, 3833, 104, 121, "Output"]
}, Open  ]],
Cell[119955, 3364, 741, 12, 45, "Text"],
Cell[CellGroupData[{
Cell[120721, 3380, 759, 19, 48, "Input"],
Cell[121483, 3401, 806, 22, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122326, 3428, 766, 19, 48, "Input"],
Cell[123095, 3449, 1052, 31, 51, "Output"]
}, Open  ]],
Cell[124162, 3483, 1416, 31, 45, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

